ALP Searches at the LHC: FASER as a Light Shining through Walls Experiment

We propose the use of FASER as a light-shining-through-walls experiment to search for axions and axion-like particles (ALPs). LHC collisions generate a high intensity and high energy photon flux in the forward direction which can oscillate into ALPs in the magnetic fields that are used to confine the beam. These ALPs then pass through about 100~m of rock before reaching the magnetic fields of FASER, where they can convert back into photons and be detected by an electromagnetic calorimeter. In the next years, FASER and its successor FASER2 at the Forward Physics Facility will be able to explore regions of the ALPs parameter space inaccessible by other laboratory-based experiments.

==> anc/FASER.txt <==
# LSW@FASER projections 2204.03599 \cite{Kling:2022ehv} by F. Kling and P. Quilez
# m_a [eV]  g_{a\gamma\gamma} [GeV^-1]
1e-21 1.4414491439969583e-05
1e-15 1.4414491439969583e-05
1.7782794100389227e-15 1.4520237881309899e-05
3.1622776601683794e-15 1.429990886809516e-05
5.6234132519034904e-15 1.4346547268738852e-05
1.0000000000000002e-14 1.4298548563733274e-05
1.7782794100389224e-14 1.4417181625121817e-05
3.1622776601683796e-14 1.4556817241762715e-05
5.62341325190349e-14 1.4398307063483898e-05
1e-13 1.4565100318610617e-05
1.7782794100389227e-13 1.443468540380178e-05
3.162277660168379e-13 1.4411322688497774e-05
5.62341325190349e-13 1.4360751918521365e-05
1e-12 1.4221476853873542e-05
1.778279410038923e-12 1.4589134415297158e-05
3.1622776601683794e-12 1.4273949678704151e-05
5.6234132519034904e-12 1.4476948334800816e-05
9.999999999999998e-12 1.4388799068853205e-05
1.7782794100389227e-11 1.4359742770846995e-05
3.1622776601683794e-11 1.4531104774045983e-05
5.623413251903491e-11 1.4270291292882958e-05
1e-10 1.4544742579851232e-05
1.778279410038923e-10 1.4417311129292598e-05
3.1622776601683795e-10 1.4343814811933658e-05
5.623413251903491e-10 1.4489978368813883e-05
1e-09 1.4086583992846107e-05
1.7782794100389228e-09 1.4120666273477112e-05
3.1622776601683795e-09 1.4302034475234644e-05
5.623413251903491e-09 1.4470312198241623e-05
1e-08 1.4358577883184007e-05
1.7782794100389228e-08 1.4406844964197864e-05
3.162277660168379e-08 1.4829081372810354e-05
5.6234132519034905e-08 1.5203138646919054e-05
7.133562672014297e-08 1.584893192461114e-05
1e-07 1.75804062275811e-05
1.6832903410370385e-07 2.238721138568338e-05
1.7782794100389227e-07 2.3331108955759336e-05
2.5485655137915665e-07 3.1622776601683795e-05
3.162277660168379e-07 4.095434280777247e-05
3.591599252575217e-07 4.466835921509635e-05
5.099602903399368e-07 6.309573444801929e-05
5.62341325190349e-07 7.213712356737205e-05
6.583760007939182e-07 8.912509381337459e-05
8.055225431189982e-07 0.00012589254117941674
9.526690854440784e-07 0.00017782794100389227
1e-06 0.00020142502368228945
1.1994123512621215e-06 0.00025118864315095795
1.4933827308603553e-06 0.0003548133892335753
1.778279410038923e-06 0.0004966692532269392
1.7942398814374494e-06 0.0005011872336272721
2.311328347949145e-06 0.000707945784384138
2.8284168144608385e-06 0.001
3.162277660168379e-06 0.0012663570016616297
3.4121627500914096e-06 0.001412537544622754
4.117365914250529e-06 0.001995262314968879
4.822569078409648e-06 0.002818382931264452
5.527772242568767e-06 0.003981071705534969
5.623413251903491e-06 0.004203809224522608
6.847690793261716e-06 0.005623413251903491
8.264058901323615e-06 0.007943282347242814
9.680427009385513e-06 0.01122018454301963
1e-05 0.012264561802797305
1.2811003605137564e-05 0.01584893192461114
1.6441048811055204e-05 0.022387211385683378
1.778279410038923e-05 0.025800881304367806
2.4050513261164745e-05 0.03162277660168379
3.1622776601683795e-05 0.041558067123441844
3.424186102813382e-05 0.044668359215096265
4.5227157987359874e-05 0.0630957344480193
5.621245494658591e-05 0.08912509381337459
5.623413251903491e-05 0.08919764797435911
8.361430955830153e-05 0.12589254117941662
0.00010000000000000002 0.156911993244334
0.0001198645734121701 0.17782794100389226
0.0001691893553614956 0.2511886431509577
0.00017782794100389224 0.2693371520409911
0.00024695783860118265 0.3548133892335753
0.00031622776601683794 0.475796351652594
0.00033513364861412995 0.5011872336272725
0.0004441226439621958 0.7079457843841374
0.0005531116393102623 1.0


==> anc/FASER2.txt <==
# LSW@FASER2 projections 2204.03599 \cite{Kling:2022ehv} by F. Kling and P. Quilez
# m_a [eV]  g_{a\gamma\gamma} [GeV^-1]
1e-21 1.1066679304243439e-06
1e-15 1.1066679304243439e-06
1.7782794100389227e-15 1.1022263178820568e-06
3.1622776601683794e-15 1.0982679561148487e-06
5.6234132519034904e-15 1.1078782446905359e-06
1e-14 1.1059648992364117e-06
1.7782794100389227e-14 1.0949941723643005e-06
3.1622776601683796e-14 1.0968493535210705e-06
5.6234132519034906e-14 1.1003605554570774e-06
1e-13 1.1018796535351113e-06
1.7782794100389227e-13 1.0946381757656364e-06
3.162277660168379e-13 1.098802468895727e-06
5.62341325190349e-13 1.1080070598123026e-06
1e-12 1.10103952575848e-06
1.7782794100389228e-12 1.0989910084184175e-06
3.1622776601683794e-12 1.1034126612078305e-06
5.6234132519034904e-12 1.1011094549826475e-06
1e-11 1.1119733258731487e-06
1.7782794100389227e-11 1.10187878850719e-06
3.1622776601683794e-11 1.1060298486772928e-06
5.62341325190349e-11 1.1032945303669194e-06
1e-10 1.1037095586932546e-06
1.7782794100389231e-10 1.1041004802944865e-06
3.1622776601683795e-10 1.100995231085021e-06
5.623413251903491e-10 1.1095677728042105e-06
1e-09 1.1082268066005898e-06
1.7782794100389228e-09 1.1012776097232458e-06
3.1622776601683795e-09 1.110893039057931e-06
5.623413251903492e-09 1.10183423250105e-06
1e-08 1.1077889380309537e-06
1.7782794100389228e-08 1.1182619707544305e-06
3.162277660168379e-08 1.1723947291248239e-06
5.6234132519034905e-08 1.2796461238427323e-06
7.562558811578115e-08 1.4125375446227554e-06
1e-07 1.648487924109766e-06
1.3369273501325926e-07 1.9952623149688787e-06
1.7782794100389227e-07 2.6369089323198184e-06
1.928891820399282e-07 2.818382931264455e-06
2.612031998929217e-07 3.981071705534969e-06
3.1622776601683797e-07 5.3039207174416665e-06
3.3255723722572855e-07 5.623413251903492e-06
4.1649838170900957e-07 7.943282347242823e-06
5.004395261922898e-07 1.122018454301963e-05
5.62341325190349e-07 1.4633621324134041e-05
6.059420756387065e-07 1.584893192461114e-05
7.720040349386834e-07 2.238721138568338e-05
9.38065994238661e-07 3.1622776601683795e-05
1e-06 3.648822075364392e-05
1.1422596571546713e-06 4.466835921509635e-05
1.3691335809534476e-06 6.309573444801929e-05
1.5960075047522258e-06 8.912509381337459e-05
1.778279410038923e-06 0.00011866428708743641
1.8551109853498006e-06 0.00012589254117941674
2.245924709569455e-06 0.00017782794100389227
2.636738433789111e-06 0.00025118864315095795
3.027552158008767e-06 0.0003548133892335753
3.162277660168379e-06 0.0004052729521067819
3.6415690633170373e-06 0.000501187233627272
4.373010973234605e-06 0.000707945784384138
5.10445288315217e-06 0.001
5.623413251903492e-06 0.0012926967041105388
6.0134848757900475e-06 0.001412537544622754
7.356259085795423e-06 0.001995262314968879
8.6990332958008e-06 0.002818382931264452
1e-05 0.0039448711907210205
1.0096478308803204e-05 0.003981071705534969
1.319517033521786e-05 0.005623413251903492
1.6293862361632507e-05 0.007943282347242814
1.778279410038923e-05 0.009517844660148449
2.1783554458591654e-05 0.01122018454301963
2.9484778247379834e-05 0.01584893192461114
3.1622776601683795e-05 0.017664075999258472
4.1954348210670786e-05 0.022387211385683378
5.62341325190349e-05 0.031608373388570726
5.627387967793716e-05 0.03162277660168379
8.17603787882875e-05 0.04466835921509626
0.0001 0.05785606077894541
0.00011277803615686291 0.0630957344480193
0.0001577170308107017 0.08912509381337459
0.00017782794100389227 0.10557910747583141
0.00022352746343099863 0.12589254117941662
0.00030624389680264206 0.1778279410038923
0.00031622776601683794 0.18668257394493215
0.0004138781777459146 0.2511886431509577
0.0005249328871332601 0.3548133892335753
0.0005623413251903491 0.4041189695316726
0.0006270668110888628 0.5011872336272725
0.0007246694445498323 0.7079457843841375
0.0008222720780108024 1.0


==> anc/FLARE.txt <==
# LSW@FASER: FLArE projections 2204.03599 \cite{Kling:2022ehv} by F. Kling and P. Quilez
# m_a [eV]  g_{a\gamma\gamma} [GeV^-1]
1e-21 1.590457124394231e-05
1e-15 1.590457124394231e-05
1.3608273461838492e-15 1.584893192461114e-05
1.7782794100389227e-15 1.5803360880755086e-05
2.548815232711723e-15 1.584893192461114e-05
3.1622776601683794e-15 1.590018077306166e-05
5.6234132519034904e-15 1.585828113321898e-05
1e-14 1.601303056041418e-05
1.7782794100389227e-14 1.607523813354313e-05
3.1622776601683796e-14 1.5962651603343196e-05
5.6234132519034906e-14 1.5934122964547e-05
1e-13 1.599086750273559e-05
1.7782794100389227e-13 1.6032857713451605e-05
3.162277660168379e-13 1.5922164259451955e-05
5.62341325190349e-13 1.59655577473103e-05
1e-12 1.605610750580306e-05
1.7782794100389228e-12 1.612405992378408e-05
3.1622776601683794e-12 1.5954793486920094e-05
5.6234132519034904e-12 1.586569324355377e-05
1e-11 1.6071299369005364e-05
1.7782794100389227e-11 1.6025410486411602e-05
3.1622776601683794e-11 1.5888574430581946e-05
5.6234132519034906e-11 1.602539885045812e-05
1e-10 1.595278401101687e-05
1.7782794100389226e-10 1.5970510153088516e-05
3.1622776601683795e-10 1.6025732641637628e-05
5.623413251903491e-10 1.5950394946495736e-05
1e-09 1.5930487292306998e-05
1.7248531851313707e-09 1.584893192461114e-05
1.7782794100389228e-09 1.5844676361980762e-05
3.1622776601683795e-09 1.584817277478745e-05
5.623413251903491e-09 1.577403852663579e-05
6.84192155664546e-09 1.5848931924611138e-05
1e-08 1.612311330279287e-05
1.7782794100389228e-08 1.61195819391301e-05
3.162277660168379e-08 1.6694926344462566e-05
5.623413251903491e-08 1.8158014323496637e-05
1e-07 2.1620765265149047e-05
1.1303776326947485e-07 2.238721138568338e-05
1.7782794100389227e-07 2.7767278712041863e-05
2.446886737445488e-07 3.1622776601683795e-05
3.162277660168379e-07 3.744988052023593e-05
4.222515110939996e-07 4.466835921509635e-05
5.62341325190349e-07 5.8140887288218466e-05
6.445031053023365e-07 6.309573444801929e-05
9.500677177109598e-07 8.912509381337459e-05
1e-06 9.513325865437904e-05
1.3462985548283044e-06 0.00012589254117941674
1.7602390905746117e-06 0.00017782794100389227
1.778279410038923e-06 0.00018102514057380907
2.597669618708419e-06 0.00025118864315095795
3.162277660168379e-06 0.00031948028440638795
3.67059823871628e-06 0.0003548133892335753
5.1613981878921134e-06 0.000501187233627272
5.623413251903491e-06 0.0005652639496988297
9.395678554471852e-06 0.000707945784384138
1e-05 0.0007402332876008939
1.778279410038923e-05 0.0007868365371871628
3.1622776601683795e-05 0.0007928713705763627
5.623413251903491e-05 0.0007938349889628715
0.0001 0.0007938992280842408
0.00017782794100389227 0.0007939057802744649
0.00031622776601683794 0.0007939065260692169
0.0005623413251903491 0.0007939078255469571
0.001 0.0007939203265917374
0.0017782794100389228 0.0007940450764046931
0.0031622776601683794 0.0007952749073253182
0.005623413251903491 0.0008065869128360261
0.01 0.0008979552051788065
0.011576637021711952 0.001
0.013961237895507739 0.001412537544622754
0.01459187547807423 0.001995262314968879
0.014287867668538989 0.002818382931264452
0.013461336559212153 0.003981071705534969
0.01238990290402563 0.005623413251903492
0.011306726517924512 0.007943282347242814
0.010399018213475986 0.01122018454301963
0.01 0.013557625502510981
0.009395570541270843 0.01584893192461114
0.008062275298078658 0.022387211385683378
0.006958777261468188 0.03162277660168379
0.006156120097321336 0.044668359215096265
0.005675383565941352 0.0630957344480193
0.005623413251903491 0.06518639377550296
0.004733968930889879 0.08912509381337459
0.003972700135780099 0.12589254117941662
0.0034733052394540663 0.17782794100389232
0.003212179365546225 0.2511886431509577
0.0031622776601683794 0.2605317737251772
0.0026158702964928725 0.3548133892335753
0.002175843934278481 0.5011872336272725
0.0019767993378987207 0.7079457843841375
0.0017782794100389228 0.9724313054554896
0.0017478733477250517 1.0


==> anc/LLPs_FASER.txt <==
# LLPs@FASER projections 2204.03599 \cite{Kling:2022ehv} by F. Kling and P. Quilez
7.463509486023526e-07 1.0
7.943299999999999e-07 0.9396288997102726
9.397600849384413e-07 0.7943282347242822
9.999999999999997e-07 0.7465261513261494
1.1833312361534847e-06 0.6309573444801942
1.2589e-06 0.5931165459573092
1.4899994188876619e-06 0.5011872336272735
1.5849e-06 0.47120146742149316
1.876114512604089e-06 0.3981071705534969
1.9953e-06 0.37434442957518066
2.3622739523587017e-06 0.31622776601683794
2.5119e-06 0.29740545079697756
2.9743914687892503e-06 0.25118864315095824
3.1623e-06 0.23627303685958528
3.7450915747652647e-06 0.19952623149688828
3.9811e-06 0.18770578316009723
4.715457261812639e-06 0.15848931924611176
5.0119e-06 0.1491210267957479
5.937204463495644e-06 0.12589254117941662
6.3096e-06 0.118466782227926
7.475441642385056e-06 0.1
7.9433e-06 0.09411336590060172
9.41214559214621e-06 0.07943282347242822
9.999999999999999e-06 0.07476584757104629
1.185050934317797e-05 0.06309573444801943
1.2589e-05 0.05939635596154269
1.4920494466169372e-05 0.05011872336272724
1.5848999999999997e-05 0.04718386454043302
1.8785609702723124e-05 0.039810717055349776
1.9953e-05 0.03748250342641589
2.3651797046260685e-05 0.03162277660168379
2.5119e-05 0.029776456526186827
2.9778363164049023e-05 0.025118864315095822
3.1623e-05 0.023654174015938934
3.7491618615230565e-05 0.01995262314968883
3.9811e-05 0.01879058602867383
4.7202459788348453e-05 0.01584893192461114
5.0119e-05 0.014926935229301514
5.9428149252507164e-05 0.012589254117941687
6.3096e-05 0.011857631845222741
7.48198597996607e-05 0.01
7.9433e-05 0.009419388400979587
9.419736169556446e-05 0.00794328234724282
0.0001 0.007482465438544599
0.00011859252100349018 0.006309573444801942
0.00012589 0.00594390067622454
0.00014930508308465035 0.005011872336272724
0.00015849 0.004721464254582351
0.0001879698559303983 0.003981071705534977
0.00019953 0.003750450092342229
0.00023664562140862183 0.00316227766016838
0.00025119 0.002979196682516322
0.0002979250094656715 0.002511886431509582
0.00031623 0.0023664970540371996
0.00037507020793301187 0.001995262314968883
0.00039811 0.0018797965397748325
0.00047218871010000496 0.001584893192461114
0.00050119 0.0014931858526797694
0.0005944511760899343 0.0012589254117941688
0.00063096 0.001186080924821197
0.0007483665927443154 0.001
0.0007943299999999999 0.0009421340857523575
0.0009421290327091612 0.0007943282347242821
0.001 0.0007483573639938475
0.0011860518944971552 0.0006309573444801943
0.0012589000000000003 0.0005944436791562406
0.0014931291521996081 0.0005011872336272725
0.0015849 0.0004721638818721691
0.001879702610425438 0.00039810717055349773
0.0019953 0.00037504028786158146
0.0023663535693761862 0.00031622776601683794
0.0025119 0.0002979026352707144
0.002979011593218866 0.0002511886431509582
0.0031623 0.00023662798894563512
0.003750315436682203 0.00019952623149688826
0.0039811 0.00018795862487882377
0.004721391385851715 0.00015848931924611142
0.0050119 0.00014930228433232684
0.00594407586920725 0.00012589254117941688
0.0063096 0.00011859976709297339
0.0074837553352213836 0.0001
0.0079433 9.421593440693982e-05
0.009423022353743394 7.943282347242822e-05
0.01 7.48520327407385e-05
0.011866415199483043 6.309573444801943e-05
0.012589 5.947779191078783e-05
0.014946946851884253 5.011872336272726e-05
0.015849 4.727148842757207e-05
0.01883473238865003 3.9810717055349776e-05
0.019953 3.758710191260271e-05
0.023750601301327234 3.1622776601683795e-05
0.025119000000000002 2.9910781676982538e-05
0.029988344020995917 2.5118864315095822e-05
0.031623 2.3835273882908477e-05
0.03795338752167986 1.9952623149688786e-05
0.039811 1.9041124467449994e-05
0.04823158116947884 1.584893192461114e-05
0.050119 1.5274130804761387e-05
0.061709586796600456 1.2589254117941688e-05
0.063096 1.232956385012706e-05
0.079433 1.0057888137011516e-05
0.08005406715630567 1e-05
0.1 8.413333195986619e-06
0.10984849742323072 7.943282347242822e-06
0.12589 7.26105783758751e-06
0.15849 6.8622389254104635e-06
0.17728909229538112 7.943282347242822e-06
0.1836168305499566 1e-05
0.18186824859028694 1.2589254117941688e-05
0.17658271451326674 1.584893192461114e-05
0.16943129468295476 1.9952623149688786e-05
0.16139332470942963 2.5118864315095822e-05
0.15849 2.7115041490857344e-05
0.15205044517009259 3.1622776601683795e-05
0.1421988739489598 3.9810717055349776e-05
0.13282138282007686 5.011872336272725e-05
0.12589 6.022325832630258e-05
0.1239279763772281 6.309573444801943e-05
0.11421769968328747 7.943282347242822e-05
0.10555826778166952 0.0001
0.1 0.00011820156287937992
0.0976112090690022 0.00012589254117941688
0.08921804011525769 0.00015848931924611142
0.08210108026483101 0.00019952623149688828
0.079433 0.00021980303326620936
0.07512932295829321 0.0002511886431509582
0.06846306477391818 0.00031622776601683794
0.063096 0.0003976021865859123
0.0630612930961551 0.00039810717055349773
0.05696234690957838 0.0005011872336272725
0.05201709792898747 0.0006309573444801944
0.050119 0.0006992892357463149
0.04729701198141703 0.0007943282347242822
0.04284271297953812 0.001
0.039811 0.0012177676543167126
0.03919852557323968 0.0012589254117941688
0.03524232801727742 0.001584893192461114
0.03217074874657915 0.001995262314968883
0.031623 0.002090248856740599
0.02895644928245222 0.002511886431509582
0.02625147805238462 0.00316227766016838
0.025119 0.0035541194184859136
0.02376577922445333 0.003981071705534978
0.021406513575393638 0.005011872336272725
0.019953 0.0060152995416879835
0.019485536876744574 0.006309573444801942
0.017444111053392206 0.00794328234724282
0.015921340753873598 0.010000000000000002
0.015849 0.010121732171819364
0.014206246874714279 0.012589254117941689
0.01289487881987374 0.01584893192461114
0.012589 0.01687595652609959
0.011562515502486732 0.01995262314968883
0.010440026728191327 0.025118864315095822
0.01 0.02806650551370063
0.009405323540896389 0.03162277660168379
0.00844949197608456 0.039810717055349776
0.0079433 0.04657634157879049
0.0076464218442617825 0.05011872336272725
0.006836158967105071 0.06309573444801943
0.0063096 0.07713774629789497
0.006213199743389904 0.07943282347242822
0.005529054273532937 0.1
0.005032786804959457 0.12589254117941662
0.0050119 0.1272897570786463
0.0044704517848356655 0.15848931924611173
0.004051450626485404 0.19952623149688828
0.0039811 0.20891565456357056
0.003613417151389607 0.25118864315095824
0.003260892000701205 0.31622776601683794
0.0031623 0.3424816778629052
0.002919814283359852 0.3981071705534969
0.0026241449610958684 0.5011872336272735
0.0025119 0.5608222700237209
0.002358670421793378 0.6309573444801942
0.002111386870593358 0.7943282347242822
0.0019953 0.9173790117927811
0.0019048269101424177 1.0


==> anc/LLPs_FASER2.txt <==
# LLPs@FASER2 projections 2204.03599 \cite{Kling:2022ehv} by F. Kling and P. Quilez
3.67336256361775e-07 1.0
3.9811e-07 0.922534790979399
4.6242339993775714e-07 0.7943282347242822
5.0119e-07 0.7329808172072609
5.824174635870198e-07 0.6309573444801942
6.3096e-07 0.5825109647078219
7.333953277706151e-07 0.5011872336272735
7.9433e-07 0.46276243841341885
9.234545510035051e-07 0.3981071705534969
1e-06 0.36767063363161046
1.1628304644828372e-06 0.3162277660168379
1.2589e-06 0.2921185005415009
1.464177749640907e-06 0.25118864315095824
1.5849e-06 0.23207038344927544
1.8436218136236401e-06 0.19952623149688828
1.9953e-06 0.18437100292029063
2.321360230218008e-06 0.15848931924611173
2.5119000000000005e-06 0.14647487169815887
2.922884301545564e-06 0.12589254117941662
3.1623e-06 0.11636852536682651
3.680262074809011e-06 0.1
3.9811e-06 0.0924484863049447
4.6338463536309204e-06 0.07943282347242822
5.0119e-06 0.07344478275657763
5.834448523801523e-06 0.06309573444801944
6.3096e-06 0.058347040523785365
7.346082647362496e-06 0.05011872336272724
7.9433e-06 0.046352719212222324
9.249307984135054e-06 0.039810717055349776
9.999999999999999e-06 0.036823790732526694
1.1645519887603773e-05 0.03162277660168379
1.2589e-05 0.02925402829491506
1.466243451267857e-05 0.025118864315095822
1.5849000000000004e-05 0.02323914238394406
1.8460738302381423e-05 0.01995262314968883
1.9953e-05 0.018461025755994894
2.324281719363849e-05 0.01584893192461114
2.5119e-05 0.014665638185288165
2.9263507198870435e-05 0.012589254117941685
3.1623e-05 0.011650280116477677
3.684347170712122e-05 0.01
3.9811e-05 0.0092548515603859
4.638651650324947e-05 0.00794328234724282
5.0119e-05 0.007351912455217192
5.840097099105302e-05 0.006309573444801942
6.3096e-05 0.005840205326527256
7.3526760258188e-05 0.005011872336272724
7.9433e-05 0.004639309072564842
9.256949805103742e-05 0.003981071705534978
0.0001 0.003685324196231841
0.00011654323805491203 0.003162277660168379
0.00012589000000000003 0.0029275409592314124
0.00014672526439744226 0.002511886431509582
0.00015849 0.0023254564792474465
0.00018472207055576383 0.001995262314968883
0.00019953 0.0018472045530301625
0.00023255698665664265 0.0015848931924611143
0.00025119 0.0014673408493259613
0.0002927778590299482 0.0012589254117941688
0.00031623 0.0011655686274988828
0.00036859041598234294 0.001
0.00039811 0.0009258544140409114
0.0004640311906362589 0.0007943282347242821
0.00050119 0.0007354372088866725
0.0005841814110953175 0.0006309573444801943
0.00063096 0.0005841787857782748
0.0007354373925170048 0.0005011872336272725
0.0007943299999999999 0.00046402748484998795
0.0009258511999258306 0.00039810717055349773
0.001 0.00036858635805480657
0.0011655573185124475 0.00031622776601683794
0.0012589 0.0002927789502707589
0.001467322927264908 0.0002511886431509582
0.0015849 0.0002325518592676701
0.0018472035413042618 0.00019952623149688828
0.0019953 0.00018471489396171509
0.0023254185295141596 0.00015848931924611142
0.0025119 0.00014672152568278544
0.0029274344182696785 0.00012589254117941688
0.0031623 0.00011654091364418935
0.003685296314765771 9.999999999999999e-05
0.0039811 9.256852345224619e-05
0.004639361747679415 7.943282347242822e-05
0.0050119 7.352751779439016e-05
0.005840454620385908 6.309573444801943e-05
0.006309599999999999 5.8403586859241585e-05
0.007352597939742838 5.011872336272725e-05
0.0079433 4.6391264245927525e-05
0.009256488901218538 3.9810717055349776e-05
0.010000000000000002 3.6850731208562125e-05
0.011653920511477903 3.1622776601683795e-05
0.012589 2.9274374274348226e-05
0.014673696309915081 2.5118864315095822e-05
0.015849 2.325720157850456e-05
0.01847911820663587 1.9952623149688786e-05
0.019953 1.848074475884907e-05
0.023279218856195744 1.584893192461114e-05
0.025118999999999995 1.4691499535139909e-05
0.02934593439896624 1.2589254117941688e-05
0.031623 1.1688291692213016e-05
0.03704181950498217 1e-05
0.039811 9.312998463856575e-06
0.04686445210717287 7.943282347242822e-06
0.050119 7.439321966768181e-06
0.05950953636080615 6.309573444801943e-06
0.063096 5.964748600633021e-06
0.07596438923003308 5.011872336272725e-06
0.079433 4.805891474790847e-06
0.09765031950489542 3.981071705534969e-06
0.1 3.895279110288261e-06
0.12589 3.1863653676308913e-06
0.12716649747362607 3.162277660168379e-06
0.15849 2.6634180843810854e-06
0.17357062520034044 2.5118864315095823e-06
0.19952999999999999 2.2837871113419197e-06
0.25119 2.0803812725633145e-06
0.30531644614839065 2.5118864315095823e-06
0.31382188312480724 3.162277660168379e-06
0.3088524533115486 3.981071705534969e-06
0.2984433739776751 5.011872336272725e-06
0.28525060173072203 6.309573444801943e-06
0.2706645907648749 7.943282347242822e-06
0.2558243492567907 1e-05
0.25119 1.0721646405661709e-05
0.2392447328931705 1.2589254117941688e-05
0.22240878782192397 1.584893192461114e-05
0.20699543135534748 1.9952623149688786e-05
0.19953000000000004 2.249042227802717e-05
0.19169591896951102 2.5118864315095822e-05
0.17612225829189085 3.1622776601683795e-05
0.1626952482619284 3.981071705534978e-05
0.15849 4.307539834470866e-05
0.1490894280206512 5.011872336272726e-05
0.1362510859224444 6.309573444801943e-05
0.12589 7.911291931743103e-05
0.12567563067461776 7.943282347242822e-05
0.11377742512778174 0.0001
0.10402061099003795 0.00012589254117941688
0.1 0.00014055327346976514
0.09477571721761781 0.00015848931924611142
0.0859159669220958 0.00019952623149688828
0.079433 0.00024668515616237997
0.07877549529203706 0.0002511886431509582
0.07085818426284543 0.00031622776601683794
0.06464185787800172 0.00039810717055349773
0.063096 0.00042515869805976225
0.058360543713401394 0.0005011872336272725
0.052860258711632385 0.0006309573444801943
0.050119 0.0007266696271944928
0.0480069964931141 0.0007943282347242822
0.043191102571574234 0.001
0.039811 0.0012354754428382426
0.039444140931282116 0.0012589254117941688
0.035263688536026044 0.0015848931924611139
0.032113806711184856 0.001995262314968883
0.031623 0.0020783882620796705
0.028770472345642714 0.002511886431509582
0.02605043047599194 0.0031622776601683794
0.025119000000000002 0.003477033877481788
0.02345678262017383 0.003981071705534978
0.02112299062131111 0.005011872336272725
0.019953 0.005800713449189714
0.01911192816361951 0.006309573444801942
0.01712048832246927 0.00794328234724282
0.015849 0.009653818625133096
0.015562235855421724 0.01
0.013870969519950462 0.012589254117941685
0.0126358462767295 0.01584893192461114
0.012589 0.016005449659913247
0.011234054783837814 0.01995262314968883
0.010186633100449318 0.02511886431509582
0.01 0.026362889052773005
0.009095042150529692 0.03162277660168379
0.008210366106266053 0.039810717055349776
0.0079433 0.04336252086607954
0.007360722103604715 0.05011872336272724
0.006616141670235641 0.06309573444801943
0.0063096 0.07122967528325899
0.005955086975063366 0.07943282347242822
0.005330395788754361 0.1
0.0050119 0.11686153322732126
0.004816291293551747 0.12589254117941662
0.00429367022476918 0.1584893192461117
0.0039811 0.1915051564209283
0.0038940263812779754 0.19952623149688828
0.0034579149060958176 0.25118864315095824
0.0031623 0.31348808402696365
0.0031473941721944366 0.31622776601683794
0.002784314855565638 0.398107170553497
0.0025297822452823382 0.5011872336272735
0.0025119 0.5108122221352214
0.002241524974831607 0.6309573444801941
0.0020290660885074934 0.7943282347242822
0.0019953 0.830587968736361
0.0018042153179735382 1.0

